Spectrophotometric analysis of magnetic white dwarf II: Helium-rich compositions

We present an analysis of all single white dwarf stars known to exhibit spectroscopic signatures of neutral helium line splitting due to the presence of a strong magnetic field. Using state-of-the-art models taking into account the effects of magnetic fields on the synthetic spectra, we determine effective temperatures, surface gravities and masses for the stars in our sample. Our analysis uses data from the second and third Gaia (early) data release, photometric data from diverse surveys such as the Sloan Digital Sky Survey and Pan-STARRS, and archived spectroscopic data. We are able to successfully reproduce the spectra of 8 objects using an offset dipole geometry while several others seem to require either a more complexe geometry or a different chemical composition. We also highlight a group of hot featureless white dwarfs that are most probably highly magnetic objects whose spectra are completely smeared due to the field strength distribution across the surface.

==> figures/figures.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.signal import savgol_filter


def smooth(arr: np.ndarray):
    _arr = arr.copy()
    _arr[1] = savgol_filter(_arr[1], 15, 2)
    return _arr


def main():
    # file = "spect.PHL 657.sdss.txt"
    # file = "spect.WD 0104+149.sdss.txt"
    file = "spect.WD 1150+012.sdss.txt"
    spect = np.loadtxt(file, delimiter=",", skiprows=2, unpack=True)
    spect = spect[:, spect[0] < 7000]
    spect = smooth(spect)

    fig, ax = plt.subplots(figsize=(8, 4.2), constrained_layout=True)
    ax.plot(*spect, "k")
    ax.set_title("J1153+0056")
    ax.set_xlabel("Wavelength ($\\AA{}$)")
    ax.set_ylabel("Flux (erg cm$^-2$ s$^-1$ Hz$^-1$)")
    fig.savefig("hot_dq_example.png")


if __name__ == "__main__":
    main()


==> figures/fits/update_fits.py <==
from pathlib import Path
import shutil

fits_path = (
    Path.home()
    / "Documents/Doctorat/DB_Magnetic_Geometry/Geometry/figures/DB_Magnetic_Grid"
)

for file in fits_path.glob("*.png"):
    shutil.copy(file, Path("."))

